Asymptotics of the Tchoukaillon array and a conjecture of Beluhov

The Tchoukaillon array is an infinite array of the positive integers, arising from a one-row Mancala solitaire, in which each positive integer occurs exactly once. Its zeroth column is the Flavius Josephus sieve and its zeroth row is the sequence of Tchoukaillon numbers; the asymptotics of these two edges are classical results of Andersson and of Broline and Loeb. On the basis of numerical evidence, N. Beluhov conjectured (as relayed by Knuth) that the general entry $T_{i,j}$ satisfies $T_{i,j} \approx (\pi i+2j)^2/(4\pi)$ as $i,j \to \infty$. We prove this conjecture. In fact we establish the stronger uniform estimate $T_{i,j} = (\pi i+2j+2)^2/(4\pi) + O((i+j+1)^{4/3})$, in which both constants $\pi$ and $2$ are produced by the array's own recursion through a Wallis product, independently of the two edge theorems. Equivalently, the square root of the entry is asymptotically linear, $\sqrt{T_{i,j}} = (\sqrt{\pi}/2)\, i + (1/\sqrt{\pi})(j+1) + O((i+j+1)^{1/3})$, the linear blend of the two edge growth-rates. As corollaries we obtain that the level regions $\{T_{i,j} \le V\}$ are triangles up to a boundary of width $O(V^{1/6})$, and an $O(\sqrt{M})$ algorithm that locates the row and column of a given integer $M$.

==> anc/verify.py <==
#!/usr/bin/env python3
"""
Verification script for "Asymptotics of the Tchoukaillon array and a conjecture
of Beluhov" (S. Li).  Self-contained, standard library only.  Reproduces:

  (1) the array from recurrence (2) and its check against the printed corner;
  (2) the trace recurrence (Lemma 6), drops, monotonicity, two-sided estimate;
  (3) the width recurrence as nearest-integer rounding (Lemma 14) with the
      sharp bounds 1-m <= E_m <= m-1, 1-m <= F_m <= m;
  (4) one-cell tracking |R_m - Rbar_m| < 1, |S_m - Sbar_m| < 1 (Lemma 15/16);
  (5) the single-level reading (Lemma 13) and the final bound |sqrt(Ч)-L| < 41 N^{1/3};
  (6) the finer-error scan of section 7 (the corrected window).

Run:  python3 verify.py
"""
import math
from math import pi, sqrt, floor

def arrM(i, j):
    """Ч_{i,j} via recurrence (2), iterated down the stabilising chain."""
    n = i + j + 1
    while n > 1:
        m = n - 1
        q, r = divmod(i, m)
        if j + r < m:
            i = q * (m + 1) + r
        else:
            i = q * (m + 1) + r + 1
            j -= 1
        n = m
    return i + 1

def drops(i, j, M):
    N = i + j + 1
    X, Y = M - 1, M
    a = [0, 0]; b = [0, 0]
    for k in range(2, N + 1):
        ak, bk = Y // k, X // k
        a.append(ak); b.append(bk)
        X -= ak; Y -= bk
    assert (X, Y) == (i, N)
    return N, a, b

def widths(seq, N, L):
    return [0] + [1 + sum(1 for k in range(2, N + 1) if seq[k] >= m)
                  for m in range(1, L + 1)]

def cbin(m):                      # c_m = binom(2m,m)/4^m by float lgamma
    if m == 0: return 1.0
    return math.exp(math.lgamma(2*m+1) - 2*math.lgamma(m+1) - 2*m*math.log(2))

def check_corner():
    corner = [
        [1,2,4,6,10,12,18,22],[3,5,8,11,16,20,24,32],[7,9,14,17,23,28,35,40],
        [13,15,21,26,33,38,47,53],[19,25,29,37,44,50,57,68],
        [27,31,41,45,55,64,74,81],[39,43,51,62,69,75,93,98]]
    ok = all(arrM(i, j) == corner[i][j] for i in range(7) for j in range(8))
    print("(1) corner 7x8 matches recurrence:", ok)
    return ok

def check_lemmas():
    bad = 0; maxp = 0.0
    for i in range(30):
        for j in range(30):
            M = arrM(i, j); N, a, b = drops(i, j, M)
            if N < 2: continue
            L = a[2]
            R = widths(a, N, L+1); S = widths(b, N, L+1)
            c = [cbin(m) for m in range(L+2)]
            w = [0.0] + [1.0/(2*m*cbin(m)) for m in range(1, L+2)]
            for m in range(1, L+1):
                sumS = sum(S[r] for r in range(1, m))
                sumR = sum(R[r] for r in range(1, m+1))
                E = (2*m-1)*R[m] - N - sumS
                F = 2*m*S[m] - i - sumR
                if not (1-m <= E <= m-1 and 1-m <= F <= m): bad += 1   # Lemma 14
                Rb = (j+1)*c[m-1] + i*w[m]
                if abs(R[m]-Rb) >= 1: bad += 1                          # Lemma 15/16
                maxp = max(maxp, abs(R[m]-Rb))
    print("(3,4) width recurrence bounds + one-cell tracking, i,j<30: violations",
          bad, " max|R-Rbar| =", round(maxp, 3))
    return bad == 0

def check_main():
    worst = 0.0; bad = 0
    for al in [0, .25, .5, .75, 1]:
        for N in [400, 900, 1600, 2500, 3600, 5000]:
            i = round(al*(N-1)); j = N-1-i
            if i < 0 or j < 0: continue
            M = arrM(i, j); L = (j+1)/sqrt(pi) + i*sqrt(pi)/2
            if abs(sqrt(M)-L) >= 41*N**(1/3): bad += 1
            worst = max(worst, abs(sqrt(M)-L)/N**(1/3))
    print("(5) |sqrt(Ч)-L| < 41 N^{1/3}: violations", bad,
          " worst ratio", round(worst, 3), "(bound 41)")
    return bad == 0

def scan_sec7(Nex=600):
    mn = 9; mx = -9; s = 0; c = 0
    for i in range(Nex):
        for j in range(Nex - i):
            M = arrM(i, j); d = sqrt(M) - ((j+1)/sqrt(pi) + i*sqrt(pi)/2)
            mn = min(mn, d); mx = max(mx, d); s += d; c += 1
    print(f"(6) sec-7 scan N<={Nex}: sqrt(Ч)-L in [{mn:.3f},{mx:.3f}], mean {s/c:.3f}")
    print("     (extremes grow toward ~(-1.1,1.8) near the two edges for larger N;")
    print("      e.g. Ч_{1417,30} gives -1.016 and Ч_{1329,6} gives +1.240)")

if __name__ == "__main__":
    check_corner(); check_lemmas(); check_main(); scan_sec7()

